An accelerated Poisson solver based on multidomain spectral discretization

This paper presents a numerical method for variable coefficient elliptic PDEs with mostly smooth solutions on two dimensional domains. The PDE is discretized via a multi-domain spectral collocation method of high local order (order 30 and higher have been tested and work well). Local mesh refinement results in highly accurate solutions even in the presence of local irregular behavior due to corner singularities, localized loads, etc. The system of linear equations attained upon discretization is solved using a direct (as opposed to iterative) solver with $O(N^{1.5})$ complexity for the factorization stage and $O(N \log N)$ complexity for the solve. The scheme is ideally suited for executing the elliptic solve required when parabolic problems are discretized via time-implicit techniques. In situations where the geometry remains unchanged between time-steps, very fast execution speeds are obtained since the solution operator for each implicit solve can be pre-computed.

==> Pics/HSS_compress.m <==
function AC = HSS_compress(A,nmax,acc)

N = size(A,1);

% Compute the compressed matrix.
BOXES = zeros(15,1);
BOXES(1,1) = 1;    % ibox
BOXES(2,1) = 1;    % ilevel
BOXES(3,1) = -1;   % ibox_father
BOXES(4,1) = -1;   % ison1
BOXES(5,1) = -1;   % ison2
BOXES(6,1) = 1;    % index of first node
BOXES(7,1) = N;    % number of points in box
% NODES{ 1,cnr} = ilevel        --- The level the cluster lives on
% NODES{ 2,cnr} = icluster      --- The "inter-level" index of the cluster
% NODES{ 3,cnr} = ifather       --- The index of the father of cnr
% NODES{ 4,cnr} = ison1         --- The index of son nr 1
% NODES{ 5,cnr} = ison2         --- The index of son nr 2
% NODES{ 6,cnr} =               --- The number of nodes in cnr
% NODES{ 7,cnr} =               --- The rank of interaction for cluster cnr
% NODES{ 8,cnr} = J_skel        --- The skeleton
% NODES{ 9,cnr} =               --- Nr of potential neighbors
% NODES{10,cnr} = potneilist    --- List of potential neighbors

% First we divide the index vector 1:N into a binary tree.
iadded = 1;
ilevel = 1;
ifirst = 1;
ilast  = 1;
while (iadded > 0)
%  disp(sprintf('=== ilevel = %d',ilevel))
  NEWBOXES = zeros(15,2*(ilast-ifirst+1));
  iadded = 0;
  for ibox = ifirst:ilast
    npoints = BOXES(7,ibox);
%    disp(sprintf('ibox = %d   npoints = %d',ibox,npoints))
    if (npoints > nmax)
       n_son1 = ceil(npoints/2);
       iadded = iadded+1;
       NEWBOXES(3,iadded) = ibox;
       NEWBOXES(6,iadded) = BOXES(6,ibox);
       NEWBOXES(7,iadded) = n_son1;
       iadded = iadded+1;
       NEWBOXES(3,iadded) = ibox;
       NEWBOXES(6,iadded) = BOXES(6,ibox) + n_son1;
       NEWBOXES(7,iadded) = npoints - n_son1;
     end
  end
  if (iadded > 0)
    BOXES = [BOXES,zeros(15,iadded)];
    for q = 1:2:iadded
      BOXES(1,ilast+q  ) = ilast+q;
      BOXES(2,ilast+q  ) = ilevel+1;
      BOXES(3,ilast+q  ) = NEWBOXES(3,q);
      BOXES(4,ilast+q  ) = -1;
      BOXES(5,ilast+q  ) = -1;
      BOXES(6,ilast+q  ) = NEWBOXES(6,q);
      BOXES(7,ilast+q  ) = NEWBOXES(7,q);
      BOXES(4,BOXES(3,ilast+q)) = ilast+q;
      BOXES(1,ilast+q+1) = ilast+q+1;
      BOXES(2,ilast+q+1) = ilevel+1;
      BOXES(3,ilast+q+1) = NEWBOXES(3,q+1);
      BOXES(4,ilast+q+1) = -1;
      BOXES(5,ilast+q+1) = -1;
      BOXES(6,ilast+q+1) = NEWBOXES(6,q+1);
      BOXES(7,ilast+q+1) = NEWBOXES(7,q+1);
      BOXES(5,BOXES(3,ilast+q+1)) = ilast+q+1;
    end
    ifirst = ilast+1;
    ilast  = ilast+iadded;
  end
  ilevel = ilevel+1;
end

% Loop over the boxes. For each one, extract the
% relevant submatrix from the input A and compress it.
AC = cell(10,size(BOXES,2));
for ibox = 1:size(AC,2)
  if (max(BOXES(4,ibox),BOXES(5,ibox)) > -1)
    ison1       = BOXES(4,ibox);
    ison2       = BOXES(5,ibox);
    AC{01,ibox} = BOXES(2,ibox);
    AC{02,ibox} = [ison1,ison2];
    J1          = BOXES(6,ison1) - 1 + (1:BOXES(7,ison1));
    J2          = BOXES(6,ison2) - 1 + (1:BOXES(7,ison2));
    AC{03,ibox} = J1;
    AC{04,ibox} = J2;
    if (max(max(abs(A(J1,J2)))) < acc)
      X = zeros(length(J1),1);
      Y = zeros(1,length(J2));
    else
      [X,Y] = HSS_decompose(A(J1,J2),acc);
    end
    AC{07,ibox} = X;
    AC{08,ibox} = Y;
    if (max(max(abs(A(J1,J2)))) < acc)
      X = zeros(length(J2),1);
      Y = zeros(1,length(J1));
    else
      [X,Y] = HSS_decompose(A(J2,J1),acc);
    end
    AC{09,ibox} = X;
    AC{10,ibox} = Y;
  else
    AC{01,ibox} = BOXES(2,ibox);
    AC{02,ibox} = [];
    J           = BOXES(6,ibox) - 1 + (1:BOXES(7,ibox));
    AC{03,ibox} = J;
    AC{04,ibox} = J;
    AC{06,ibox} = A(J,J);
  end
end

return


==> Pics/HSS_decompose.m <==
function [X,Y] = HSS_decompose(B,acc)

[X,R,J] = piv_QR(B,acc);
%[X,R,J] = pivoted_QR4(B,acc);
Y       = zeros(size(R));
Y(:,J)  = R;


==> Pics/HSS_printranks.m <==
function HSS_printranks(AC)

ncell = size(AC,2);

N = 0;
for icell = 1:ncell
  N = max([N,AC{03,icell},AC{04,icell}]);
end

hold off
plot([0,N,N,0,0],[0,0,N,N,0],'k')
hold on
axis ij
axis equal

for icell = 1:ncell
  if (length(AC{02,icell}) > 0)
    J1 = AC{03,icell};
    J2 = AC{04,icell};
    ison1 = AC{02,icell}(1);
    ison2 = AC{02,icell}(2);
    plot([J2(1)-1,J2(end),J2(end),J2(1)-1,J2(1)-1],...
         [J1(1)-1,J1(1)-1,J1(end),J1(end),J1(1)-1],'b')
    text(0.5*(J2(1) + J2(end))-9,0.5*(J1(1) + J1(end)),...
         sprintf('(%d,%d)',ison1,ison2))
    plot([J1(1)-1,J1(end),J1(end),J1(1)-1,J1(1)-1],...
         [J2(1)-1,J2(1)-1,J2(end),J2(end),J2(1)-1],'b')
    text(0.5*(J1(1) + J1(end))-9,0.5*(J2(1) + J2(end)),...
         sprintf('(%d,%d)',ison2,ison1))
  else
    J1 = AC{03,icell};
    plot([J1(1)-1,J1(end),J1(end),J1(1)-1,J1(1)-1],...
         [J1(1)-1,J1(1)-1,J1(end),J1(end),J1(1)-1],'r')
    text(0.5*(J1(1) + J1(end))-9,0.5*(J1(1) + J1(end)),sprintf('(%d,%d)',icell,icell))
  end
end

hold off


==> Pics/HSS_printranks_cust.m <==
function HSS_printranks_cust(AC)

ncell = size(AC,2);

N = 0;
for icell = 1:ncell
  N = max([N,AC{03,icell},AC{04,icell}]);
end

hold off
plot([0,N,N,0,0],[0,0,N,N,0],'k')
hold on
axis ij
axis equal

for icell = 1:ncell
  if (length(AC{02,icell}) > 0)
    J1 = AC{03,icell};
    J2 = AC{04,icell};
    ison1 = AC{02,icell}(1);
    ison2 = AC{02,icell}(2);
    plot([J2(1)-1,J2(end),J2(end),J2(1)-1,J2(1)-1],...
         [J1(1)-1,J1(1)-1,J1(end),J1(end),J1(1)-1],'b')
    text(0.5*(J2(1) + J2(end))-9,0.5*(J1(1) + J1(end)),...
         sprintf('(%d,%d)',ison1,ison2))
    plot([J1(1)-1,J1(end),J1(end),J1(1)-1,J1(1)-1],...
         [J2(1)-1,J2(1)-1,J2(end),J2(end),J2(1)-1],'b')
    text(0.5*(J1(1) + J1(end))-9,0.5*(J2(1) + J2(end)),...
         sprintf('(%d,%d)',ison2,ison1))
  else
    J1 = AC{03,icell};
    plot([J1(1)-1,J1(end),J1(end),J1(1)-1,J1(1)-1],...
         [J1(1)-1,J1(1)-1,J1(end),J1(end),J1(1)-1],'r')
    text(0.5*(J1(1) + J1(end))-9,0.5*(J1(1) + J1(end)),sprintf('(%d,%d)',icell,icell))
  end
end

hold off


==> Pics/dots0.m <==
clear
n_layers = 5;
m        = 3;

N = 2*n_layers*m;
h = 1/N;
[xx,yy] = meshgrid(linspace(-0.5 + 0.5*h, 0.5 - 0.5*h,N));
xx = reshape(xx,N*N,1);
yy = reshape(yy,N*N,1);

%hold off
%plot(xx,yy,'r.')
%axis equal
%hold on

ind_list = cell(1,n_layers);

hold off
plot([-0.5, 0.5, 0.5, -0.5, -0.5],[-0.5,-0.5,0.5,0.5,-0.5],'k')
hold on
for j_layer = 1:n_layers
  s = 0.5 - m*h*(j_layer-1);
%  ind = find((abs(xx) < s).*(abs(yy) < s));
  ind = find((abs(xx) < s).*(abs(yy) < s).*...
             ((abs(xx) > (s-m*h)) + (abs(yy) > (s-m*h))));
  ind_list{j_layer} = ind;
%  plot([-s, +s, +s, -s, -s],...
%       [-s, -s, +s, +s, -s],'k')
%  hold on
  han = plot(xx(ind),yy(ind),'b.');
  set(han,'MarkerSize',10)
end
axis equal
axis off

==> Pics/dots1.m <==
clear
n_layers = 5;
m        = 3;

N = 2*n_layers*m;
h = 1/N;
[xx,yy] = meshgrid(linspace(-0.5 + 0.5*h, 0.5 - 0.5*h,N));
xx = reshape(xx,N*N,1);
yy = reshape(yy,N*N,1);

%hold off
%plot(xx,yy,'r.')
%axis equal
%hold on

ind_list = cell(1,n_layers);

hold off
for j_layer = 1:n_layers
  s = 0.5 - m*h*(j_layer-1);
%  ind = find((abs(xx) < s).*(abs(yy) < s));
  ind = find((abs(xx) < s).*(abs(yy) < s).*...
             ((abs(xx) > (s-m*h)) + (abs(yy) > (s-m*h))));
  ind_list{j_layer} = ind;
  plot([-s, +s, +s, -s, -s],...
       [-s, -s, +s, +s, -s],'k')
  hold on
  han = plot(xx(ind),yy(ind),'b.');
  set(han,'MarkerSize',10)
end
axis equal
axis off

==> Pics/dots2.m <==
clear
n_layers = 5;
m        = 3;

N = 2*n_layers*m;
h = 1/N;
[xx,yy] = meshgrid(linspace(-0.5 + 0.5*h, 0.5 - 0.5*h,N));
xx = reshape(xx,N*N,1);
yy = reshape(yy,N*N,1);

%hold off
%plot(xx,yy,'r.')
%axis equal
%hold on

ind_list = cell(1,n_layers);

hold off
for j_layer = 1:(n_layers-2)
  s = 0.5 - m*h*(j_layer-1);
%  ind = find((abs(xx) < s).*(abs(yy) < s));
  ind = find((abs(xx) < s).*(abs(yy) < s).*...
             ((abs(xx) > (s-m*h)) + (abs(yy) > (s-m*h))));
  ind_list{j_layer} = ind;
  if ~(j_layer == 2)
    plot([-s, +s, +s, -s, -s],...
         [-s, -s, +s, +s, -s],'k')
  end
  hold on
  han = plot(xx(ind),yy(ind),'k.');
  set(han,'MarkerSize',10)
end
axis equal
axis off

plot(xx(ind_list{3}),yy(ind_list{3}),'b.')
%plot(xx(ind_list{4}),yy(ind_list{4}),'r.')

==> Pics/dots3.m <==
clear
n_layers = 5;
m        = 3;

N = 2*n_layers*m;
h = 1/N;
[xx,yy] = meshgrid(linspace(-0.5 + 0.5*h, 0.5 - 0.5*h,N));
xx = reshape(xx,N*N,1);
yy = reshape(yy,N*N,1);

%hold off
%plot(xx,yy,'r.')
%axis equal
%hold on

ind_list = cell(1,n_layers);

hold off
for j_layer = 1:(n_layers-2)
  s = 0.5 - m*h*(j_layer-1);
%  ind = find((abs(xx) < s).*(abs(yy) < s));
  ind = find((abs(xx) < s).*(abs(yy) < s).*...
             ((abs(xx) > (s-m*h)) + (abs(yy) > (s-m*h))));
  ind_list{j_layer} = ind;
  plot([-s, +s, +s, -s, -s],...
       [-s, -s, +s, +s, -s],'k')
  hold on
  han = plot(xx(ind),yy(ind),'b.');
  set(han,'MarkerSize',10)
end
axis equal
axis off

==> Pics/dots4.m <==
clear
n_layers = 5;
m        = 3;

N = 2*n_layers*m;
h = 1/N;
[xx,yy] = meshgrid(linspace(-0.5 + 0.5*h, 0.5 - 0.5*h,N));
xx = reshape(xx,N*N,1);
yy = reshape(yy,N*N,1);

%hold off
%plot(xx,yy,'r.')
%axis equal
%hold on

ind_list = cell(1,n_layers);

hold off
for j_layer = 1:(n_layers-1)
  s = 0.5 - m*h*(j_layer-1);
%  ind = find((abs(xx) < s).*(abs(yy) < s));
  ind = find((abs(xx) < s).*(abs(yy) < s).*...
             ((abs(xx) > (s-m*h)) + (abs(yy) > (s-m*h))));
  ind_list{j_layer} = ind;
  if ~(j_layer == 2)
    plot([-s, +s, +s, -s, -s],...
         [-s, -s, +s, +s, -s],'k')
  end
  hold on
  han = plot(xx(ind),yy(ind),'b.');
  set(han,'MarkerSize',10)
end
axis equal
axis off

==> Pics/main_simplefmm.m <==
function main_simplefmm

clear
rand( 'seed',0)
randn('seed',0)

%%%%%%%%%%%%%%% Set the geometry.
flag_geo = 3;  % Set this parameter to 1, 2, or 3 to choose a geometry.
if (flag_geo == 1)
  nmax = 50;
  ntot = 1000;
  box_geom_root = [1,0.5,0.5];
  xx = [box_geom_root(2) + box_geom_root(1)*(rand(1,ntot)-0.5);...
        box_geom_root(3) + box_geom_root(1)*(rand(1,ntot)-0.5)];
elseif (flag_geo == 2)
  nmax = 50;
  ntot = 900;
  tt = 2*pi*rand(1,ntot);
  rr = 1 + 0.025*randn(1,ntot);
  xx = [rr.*cos(tt);...
        rr.*sin(tt)];
  x1min = min(xx(1,:));
  x1max = max(xx(1,:));
  x2min = min(xx(2,:));
  x2max = max(xx(2,:));
  len   = (1 + 1e-10)*max(x1max - x1min,x2max - x2min);
  box_geom_root = [len,0.5*(x1min+x1max),0.5*(x2min+x2max)];
elseif (flag_geo == 3)
  nside     = 40;
  nmax      = 25;
  ntot      = nside*nside;
  h         = 1/nside;
  [xx1,xx2] = meshgrid(linspace(0.5*h, 1 - 0.5*h, nside));
  xx        = [reshape(xx1,1,ntot);...
               reshape(xx2,1,ntot)];
  box_geom_root = [1,0.5,0.5];
end

%%%%%%%%%%%%%%%% Set various parameters
p_fmm  = 20;  % The order of the multipole expansions.
fprintf(1,'======= FMM test code ==============\n')
fprintf(1,'ntot      = %d\n',ntot)
fprintf(1,'p_fmm     = %d\n',p_fmm)
fprintf(1,'nbox_max  = %d\n',nmax)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% Apply the FMM
%%% 
%%% You can call the function to let it specify "box_geom_root" 
%%% by itself, or you can force it to use a given box.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
qq = randn(ntot,3);
uu = LOCAL_SIMPLEFMM(xx,qq,nmax,p_fmm,box_geom_root);
%uu = LOCAL_SIMPLEFMM(xx,qq,nmax,p_fmm);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% Verify the solution
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
A        = LOCAL_A_diag(xx);
uu_exact = A * qq;
fprintf(1,'||uu - uu_exact|| / ||uu_exact|| = %18.10e\n',...
        norm(uu - uu_exact)/norm(uu_exact))

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% This is a very basic 2D FMM for the log-kernel.
%
% NOTE: It is VERY slow and should be used only for learning purposes.
%
% It evaluates a matrix-vector product 
%
%   uu_orig = A * qq_orig 
%
% where A is a matrix of size ntot x ntot whose ij entry is
%
%   A(i,j) = log(norm(xx_orig(:,i) - xx_orig(:,j))))
%
% The object xx_orig specifies the particle locations, its size is 2 x ntot.
%
% (The moniker "_orig" is used since the vectors will be reordered inside
%  the function to conform with the ordering of the tree.
%
% INPUTS:  xx_orig        - particle locations, a matrix of size 2 x ntot
%          qq_orig        - charges, a vector of size ntot x nrhs
%          nmax           - maximum number of particles in a leaf
%          p_fmm          - order of multipole expansions
%          box_geom_root  - the geometry of the box holding the particles xx
%                           (this input is optional)
%
% OUTPUT:  uu_orig        - the potentials
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function uu_orig = LOCAL_SIMPLEFMM(xx_orig,qq_orig,nmax,p_fmm,box_geom_root)

%%% If not "box_geom_root" object is specified, then create it:
if (nargin == 4)
  x1min = min(xx_orig(1,:));
  x1max = max(xx_orig(1,:));
  x2min = min(xx_orig(2,:));
  x2max = max(xx_orig(2,:));
  len   = (1 + 1e-10)*max(x1max-x1min,x2max-x2min);
  box_geom_root = [len,...
                   0.5 * (x1min + x1max),...
                   0.5 * (x2min + x2max)];
end

%%% Extract some parameters
ntot = size(xx_orig,2);
nrhs = size(qq_orig,2);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% STEP 1: Set up a tree structure.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
[NODES,indvec] = LOCAL_get_tree(xx_orig,box_geom_root,nmax);
nboxes         = size(NODES,2);
xx             = xx_orig(:,indvec);
figure(1)
LOCAL_draw_boxes(NODES,xx,box_geom_root);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Step 2: Construct the various lists needed.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
NODES = LOCAL_get_lists(NODES,xx);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Initialize fields.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
qq = qq_orig(indvec,:); % we permute the indices so that the potentials associated with a box are contiguous. 
uu = zeros(ntot,nrhs); 
OUTFIELD = cell(1,nboxes);
INFIELD  = cell(1,nboxes);
for ibox = 1:nboxes
  OUTFIELD{ibox} = zeros(p_fmm+1,nrhs);
  INFIELD{ ibox} = zeros(p_fmm+1,nrhs);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Apply all T_ofs
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ibox = 1:nboxes
  if (length(NODES{04,ibox}) == 0) % ibox has no children
    ind      = NODES{06,ibox} - 1 + (1:NODES{07,ibox});
    box_geom = NODES{1,ibox};
    xx_src   = xx(:,ind);
    T_ofs    = LOCAL_T_ofs(box_geom,p_fmm,xx_src);
    OUTFIELD{ibox} = T_ofs*qq(ind,:);
  end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Apply all T_ofo
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ibox = nboxes:(-1):2
  if ((NODES{3,ibox} > 1) && (length(NODES{12,ibox}) > 0))
    box_geom_dad = NODES{01,ibox}; 
    for ison = NODES{04,ibox}
      box_geom_son   = NODES{01,ison};
      T_ofo          = LOCAL_T_ofo(box_geom_dad,box_geom_son,p_fmm);
      OUTFIELD{ibox} = OUTFIELD{ibox} + T_ofo*OUTFIELD{ison};
    end
  end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Apply all T_ifo
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ibox = 1:nboxes
  if ((NODES{3,ibox} > 1) && (length(NODES{12,ibox}) > 0))
    box_geom_trg = NODES{1,ibox};
    for j = 1:length(NODES{12,ibox})
      jbox          = NODES{12,ibox}(j);
      box_geom_src  = NODES{1,jbox};
      T_ifo         = LOCAL_T_ifo(box_geom_trg,box_geom_src,p_fmm);
      INFIELD{ibox} = INFIELD{ibox} + T_ifo*OUTFIELD{jbox};
    end
  end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Apply all T_tfo    ("list 3")
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ibox = 1:nboxes
  if (length(NODES{14,ibox}) > 0)
    J_trg  = NODES{06,ibox} - 1 + (1:NODES{07,ibox});
    for j = 1:length(NODES{14,ibox})
      jbox         = NODES{14,ibox}(j);
      xx_trg       = xx(:,J_trg);
      box_geom_src = NODES{1,jbox};
      T_tfo        = LOCAL_T_tfo(xx_trg,box_geom_src,p_fmm);
      uu(J_trg,:)  = uu(J_trg,:) + T_tfo*OUTFIELD{jbox}; 
    end
  end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Apply all T_ifs    ("list 4")
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ibox = 1:nboxes
  if (length(NODES{16,ibox}) > 0)
    for j = 1:length(NODES{16,ibox})
      jbox          = NODES{16,ibox}(j);
      J_src         = NODES{06,jbox} - 1 + (1:NODES{07,jbox});
      box_geom_trg  = NODES{1,ibox};
      xx_src        = xx(:,J_src);
      T_ifs         = LOCAL_T_ifs(box_geom_trg,p_fmm,xx_src);
      INFIELD{ibox} = INFIELD{ibox} + T_ifs*qq(J_src,:);
    end
  end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Apply all T_ifi
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ibox = 2:nboxes
  if ((NODES{3,ibox} > 1) && (length(NODES{04,ibox}) > 0))
    box_geom_dad = NODES{01,ibox};
    for ison = NODES{04,ibox}
      box_geom_son  = NODES{01,ison};
      T_ifi         = LOCAL_T_ifi(box_geom_son,box_geom_dad,p_fmm);
      INFIELD{ison} = INFIELD{ison} + T_ifi*INFIELD{ibox};
    end
  end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Apply all T_tfi
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ibox = 2:nboxes
  if (length(NODES{04,ibox}) == 0) % ibox is a leaf
    ind       = NODES{06,ibox} - 1 + (1:NODES{07,ibox});
    xx_trg    = xx(:,ind);
    box_geom  = NODES{01,ibox};
    T_tfi     = LOCAL_T_tfi(xx_trg,box_geom,p_fmm);
    uu(ind,:) = uu(ind,:) + T_tfi*INFIELD{ibox};
  end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Evaluate interactions with direct neighbors
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ibox = 1:nboxes
  if (length(NODES{10,ibox}) > 0)
    J_trg = NODES{06,ibox} - 1 + (1:NODES{07,ibox});
    for j = 1:length(NODES{10,ibox})
      jbox        = NODES{10,ibox}(j);
      J_src       = NODES{06,jbox} - 1 + (1:NODES{07,jbox});
      B           = LOCAL_A_offd(xx(:,J_trg),xx(:,J_src));
      uu(J_trg,:) = uu(J_trg,:) + B*qq(J_src,:);
    end
  end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Evaluate leaf self-interactions 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ibox = 1:nboxes
  if (length(NODES{04,ibox}) == 0)
    ind       = NODES{06,ibox} - 1 + (1:NODES{07,ibox});
    B         = LOCAL_A_diag(xx(:,ind));
    uu(ind,:) = uu(ind,:) + B*qq(ind,:);
  end
end

% Undo the permutation of the indices.
uu_orig = zeros(size(uu));
uu_orig(indvec,:) = real(uu);

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function NODES = LOCAL_get_lists(NODES,xx)

nboxes = size(NODES,2);

% Construct a list "leaf_list" of all childless boxes.
leaf_list  = zeros(1,nboxes);
ileaf      = 0;
for ibox = 1:nboxes;
  if (length(NODES{04,ibox}) == 0)
    ileaf = ileaf+1;
    leaf_list(ileaf) = ibox;
  end
end
nleaf = ileaf;
leaf_list = leaf_list(1:nleaf);

% Initialize all lists.
for ibox = 1:nboxes
  for ilist = 10:2:18
    NODES{ilist,ibox} = [];
  end
end

% Create lists 2 and 5
for ibox = 2:nboxes
  lside          = NODES{1,ibox}(1);
  x1c            = NODES{1,ibox}(2);
  x2c            = NODES{1,ibox}(3);
  ifath          = NODES{3,ibox};
  fath_coll_list = [NODES{18,ifath},ifath];
  for ifathcoll = fath_coll_list
    for jbox = NODES{04,ifathcoll}
      if ~(ibox == jbox)
        y1c  = NODES{1,jbox}(2);
        y2c  = NODES{1,jbox}(3);
        dist = sqrt((y1c-x1c)*(y1c-x1c) + (y2c-x2c)*(y2c-x2c));
        if (dist < (1.9*lside))
          % jbox is a colleague of ibox
          NODES{18,ibox} = [NODES{18,ibox},jbox];
        else
          NODES{12,ibox} = [NODES{12,ibox},jbox];
        end
      end
    end
  end
end

% Create lists 1 and 3
for ibox = 2:nboxes
  ibox_geom = NODES{1,ibox};
  list1   = [];
  list3   = [];
  if (length(NODES{04,ibox}) == 0)
    for jbox = NODES{18,ibox}
      [list1_fromjbox,list3_fromjbox] = LOCAL_get_list1_and_list3(NODES,ibox_geom,jbox,xx);
      list1 = [list1,list1_fromjbox];
      list3 = [list3,list3_fromjbox];
    end
  end
  NODES{10,ibox} = list1;
  NODES{14,ibox} = list3;
end

% At this point, NODES{10,ibox} lists only touching boxes at the same
% or finer levels as ibox. We next add the missing boxes.
for ibox = 2:nboxes
  for jbox = NODES{10,ibox}
    lside_ibox = NODES{1,ibox}(1);
    lside_jbox = NODES{1,jbox}(1);
    if ((lside_ibox / lside_jbox) > 1.0001)
      NODES{10,jbox} = [NODES{10,jbox},ibox];
    end
  end
end

% Create list 4.
% It is the dual of list 3.
for ibox = 2:nboxes
  for jbox = NODES{14,ibox}
    NODES{16,jbox} = [NODES{16,jbox},ibox];
  end
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Auxiliary functions
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [list1,list3] = LOCAL_get_list1_and_list3(NODES,ibox_geom,jbox,xx)

lside_i = ibox_geom(1);
lside_j = NODES{1,jbox}(1);

lsep    = max(abs(NODES{1,jbox}(2)-ibox_geom(2)),abs(NODES{1,jbox}(3)-ibox_geom(3)));
          
is_touching  = (lsep < 0.50001*(lside_i + lside_j));
has_children = (length(NODES{04,jbox})>0);

if ~is_touching
  list1 = [];
  list3 = [jbox];
else
  if ~has_children
    list1 = [jbox];
    list3 = [];
  else
    list1 = [];
    list3 = [];
    for kbox = NODES{04,jbox};
      [list1_fromk,list3_fromk] = LOCAL_get_list1_and_list3(NODES,ibox_geom,kbox,xx);
      list1 = [list1,list1_fromk];
      list3 = [list3,list3_fromk];
    end
  end
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [NODES,indvec] = LOCAL_get_tree(xx,box_geom,nmax)

ntot = size(xx,2);
len  = box_geom(1);
x1c  = box_geom(2);
x2c  = box_geom(3);

% BOXES is a temporary work array for setting up the tree-structure
BOXES       = zeros(18,100);
lenBOXES    = 100;
BOXES( 1,1) = NaN;
BOXES( 2,1) = 0;
BOXES( 3,1) = NaN;
BOXES( 6,1) = 1;
BOXES( 7,1) = ntot;
BOXES(10,1) = NaN;
BOXES(11,1) = x1c - 0.5*len;
BOXES(12,1) = x1c + 0.5*len;
BOXES(13,1) = x2c - 0.5*len;
BOXES(14,1) = x2c + 0.5*len;
BOXES(15,1) = -1;
BOXES(16,1) = -1;
BOXES(17,1) = -1;
BOXES(18,1) = -1;

indvec = 1:ntot;

% Create the tree structure by quartering any
% box that holds more than nmax nodes.
%
% We create the boxes one level at a time.
% The following loop is over LEVELS.
ibox_last  = 0;
ibox_new   = 1;
ilevel     = 0;
while (ibox_new > ibox_last)

  ibox_first = ibox_last+1;
  ibox_last  = ibox_new;
  ilevel     = ilevel+1;
  
  % Loop over all boxes on the level that was last created.
  % All newly created boxes are temporarily stored in the array TMPBOXES.
  for ibox = ibox_first:ibox_last
    
    % If ibox holds more than nmax nodes, it will be partitioned.
    if (BOXES(07,ibox) > nmax) 

      qfirst = BOXES(06,ibox);
      x1min  = BOXES(11,ibox);
      x1max  = BOXES(12,ibox);
      x2min  = BOXES(13,ibox);
      x2max  = BOXES(14,ibox);
      x1half = (x1min + x1max)/2;
      x2half = (x2min + x2max)/2;
      J      = qfirst - 1 + (1:BOXES(07,ibox));
      indloc = indvec(J);
      J_sw   = find( (xx(1,indloc) <= x1half) .* (xx(2,indloc) <= x2half) );
      J_nw   = find( (xx(1,indloc) <= x1half) .* (xx(2,indloc) >  x2half) );
      J_se   = find( (xx(1,indloc) >  x1half) .* (xx(2,indloc) <= x2half) );
      J_ne   = find( (xx(1,indloc) >  x1half) .* (xx(2,indloc) >  x2half) );
           
      indvec(J) = [indloc(J_sw),indloc(J_nw),indloc(J_se),indloc(J_ne)];
      
      npart_added = 0;
      % If there is not enough space to save the 4 children in
      % the array BOXES, then double the size of BOXES.
      if ((ibox_new + 4) > lenBOXES)
        BOXES  = [BOXES,zeros(size(BOXES,1),4+size(BOXES,2))];
        lenBOXES = size(BOXES,2);
      end
      if ~isempty(J_sw)
        ibox_new = ibox_new + 1;
        n_sw = length(J_sw);
        BOXES(:,ibox_new) = [NaN,ilevel,ibox,NaN,NaN,qfirst+npart_added,...
                             n_sw,NaN,NaN,NaN,x1min,x1half,x2min,x2half,...
                             -1,-1,-1,-1]';
        BOXES(15,ibox) = ibox_new;
        npart_added = npart_added + n_sw;
      end
      if ~isempty(J_nw)
        ibox_new = ibox_new + 1;
        n_nw = length(J_nw);
        BOXES(:,ibox_new) = [NaN,ilevel,ibox,NaN,NaN,qfirst+npart_added,...
                             n_nw,NaN,NaN,NaN,x1min,x1half,x2half,x2max,...
                             -1,-1,-1,-1]';
        BOXES(16,ibox) = ibox_new;
        npart_added = npart_added + n_nw;
      end
      if ~isempty(J_se)
        ibox_new = ibox_new + 1;
        n_se = length(J_se);
        BOXES(:,ibox_new) = [NaN,ilevel,ibox,NaN,NaN,qfirst+npart_added,...
                             n_se,NaN,NaN,NaN,x1half,x1max,x2min,x2half,...
                             -1,-1,-1,-1]';

        BOXES(17,ibox) = ibox_new;
        npart_added = npart_added + n_se;
      end
      if ~isempty(J_ne)
        ibox_new = ibox_new + 1;
        n_ne = length(J_ne);
        BOXES(:,ibox_new) = [NaN,ilevel,ibox,NaN,NaN,qfirst+npart_added,...
                             n_ne,NaN,NaN,NaN,x1half,x1max,x2half,x2max,...
                             -1,-1,-1,-1]';
        BOXES(18,ibox) = ibox_new;
        npart_added = npart_added + n_ne;
      end
    
    end
    
  end
  
end

% Let nboxes denote the number of boxes created,
% create the object NODES which will hold all
% relevant information, and transfer the 
% information in BOXES to NODES.
nboxes  = ibox_new;
NODES = cell(45,nboxes);
for ibox = 1:nboxes
  NODES{01,ibox} = [     BOXES(12,ibox)-BOXES(11,ibox),...
                    0.5*(BOXES(11,ibox)+BOXES(12,ibox)),...
                    0.5*(BOXES(13,ibox)+BOXES(14,ibox))];
  NODES{02,ibox} = BOXES(02,ibox);
  NODES{03,ibox} = BOXES(03,ibox);
  NODES{04,ibox} = [];
  for j = 15:18
    if (BOXES(j,ibox) > 0)
      NODES{04,ibox} = [NODES{04,ibox},BOXES(j,ibox)];
    end
  end
  NODES{06,ibox} = BOXES(06,ibox);
  NODES{07,ibox} = BOXES(07,ibox);
end


return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function T = LOCAL_T_ofs(box_geom_src,p_fmm,xxsrc)

nsrc = size(xxsrc,2);
dd   = ones(p_fmm,1)*((xxsrc(1,:)-box_geom_src(2)) + 1i*(xxsrc(2,:) - box_geom_src(3)));
PP   = ((1:p_fmm)')*ones(1,nsrc);
T    = [ ones(1,nsrc); -(1./PP).*(dd.^PP)];
  
return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function T = LOCAL_T_tfi(xxtrg,box_geom,p_fmm)

ntrg = size(xxtrg,2);
dd = ((xxtrg(1,:)-box_geom(2)) + 1i*(xxtrg(2,:) - box_geom(3))).' * ones(1,p_fmm);
PP = ones(ntrg,1)*(1:p_fmm);
T  = [ones(ntrg,1),dd.^PP];

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function T = LOCAL_T_tfo(xxtrg,box_geom,p_fmm)

ntrg = size(xxtrg,2);
PP   = ones(ntrg,1)*(1:p_fmm);
dd   = ((xxtrg(1,:)-box_geom(2)) + 1i*(xxtrg(2,:)-box_geom(3))).';
T    = [log(dd), 1./((dd*ones(1,p_fmm)).^PP)];
  
return
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function T = LOCAL_T_ifs(box_geom_trg,p_fmm,xxsrc)

nsrc = size(xxsrc,2);
dd   = (xxsrc(1,:) - box_geom_trg(2)) + 1i*(xxsrc(2,:)-box_geom_trg(3));
PP   = ((1:p_fmm)')*ones(1,nsrc);
T    = [log(-dd); -1./(PP.*((ones(p_fmm,1)*dd).^PP))];

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function T = LOCAL_T_ofo(box_geom_dad,box_geom_son,p_fmm)

cdad1  = box_geom_dad(2);
cdad2  = box_geom_dad(3);

cson1  = box_geom_son(2);
cson2  = box_geom_son(3);

dd     = (cson1-cdad1) + 1i*(cson2-cdad2);

[jj,ii] = meshgrid(0:(p_fmm-1));
X       = tril(dd.^max(ii-jj,0));
Y       = LOCAL_binomial(ii,min(ii,jj));
i_vec   = (1:p_fmm)';
t_vec   = -(1./i_vec).*(dd.^i_vec);
T       = [1,     zeros(1,p_fmm);...
           t_vec, X.*Y];

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function T = LOCAL_T_ifi(box_geom_son,box_geom_dad,p_fmm)

cdad1  = box_geom_dad(2);
cdad2  = box_geom_dad(3);

cson1  = box_geom_son(2);
cson2  = box_geom_son(3);

dd      = (cson1-cdad1) + 1i*(cson2-cdad2);
[jj,ii] = meshgrid(0:p_fmm);
X       = triu(dd.^max(jj-ii,0));
Y       = LOCAL_binomial(jj,min(ii,jj));
T       = X.*Y;

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function T = LOCAL_T_ifo(box_geom_trg,box_geom_src,p_fmm)

ct1  = box_geom_trg(2);
ct2  = box_geom_trg(3);

cs1  = box_geom_src(2);
cs2  = box_geom_src(3);

T    = ones(p_fmm+1,p_fmm+1);
dd   = (cs1-ct1) + 1i*(cs2-ct2);

% Construct the 1-1-element.
T(1,1) = log(-dd);

% Construct the top row;
jj = 1:p_fmm;
T(1,2:(p_fmm+1)) = ((-1).^jj)./((dd*ones(1,p_fmm)).^jj);

% Construct the left-most diagonal. 
ii = (1:p_fmm)';
T(2:(p_fmm+1),1) = -1./(ii.*((dd*ones(p_fmm,1)).^ii));

% Construct the "bulk" of the matrix
[JJ,II] = meshgrid(1:p_fmm);
T(2:(p_fmm+1),2:(p_fmm+1)) = ((-1).^JJ) .* LOCAL_binomial(II+JJ-1,JJ-1) .* (1./((dd*ones(p_fmm,p_fmm)).^(II+JJ)));

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function c = LOCAL_binomial(n, k)

nk = [n(:); k(:)];
c = exp(gammaln(n+1) - gammaln(k+1) - gammaln(n-k+1));  % binomial coefficient
i = n == floor(n + .5) & k == floor(k + .5);
c(i) = floor(c(i) + .5);                                % number of combinations

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function A = LOCAL_A_offd(xxtrg,xxsrc)

ntrg   = size(xxtrg,2);
nsrc   = size(xxsrc,2);
zztrg  = xxtrg(1,:) + 1i*xxtrg(2,:);
zzsrc  = xxsrc(1,:) + 1i*xxsrc(2,:);
dd     = zztrg.' * ones(1,nsrc) - ones(ntrg,1)*zzsrc;

ddsq = dd.*conj(dd);
A    = 0.5*log(ddsq);
  
return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function A = LOCAL_A_diag(xx)

nloc = size(xx,2);
xxs  = ones(nloc,1)*(xx(1,:) + 1i * xx(2,:));
xxt  = (xx(1,:) + 1i * xx(2,:)).' * ones(1,nloc);
dd   = xxt - xxs + eye(nloc);

ddsq = dd.*conj(dd);
A    = 0.5*log(ddsq);
for j = 1:nloc
  A(j,j) = 0;
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function ans = LOCAL_draw_boxes(NODES,xx,box_geom)

len = box_geom(1);

box = [box_geom(2) - 0.5*len,...
       box_geom(2) + 0.5*len,...
       box_geom(3) - 0.5*len,...
       box_geom(3) + 0.5*len];

nlevels = 1;
for ibox = 2:size(NODES,2)
  nlevels = max(NODES{2,ibox},nlevels);
end
for ilevel = 1:4
  subplot(2,2,ilevel)
  hold off
  plot(box([1,2,2,1,1]),box([3,3,4,4,3]),'k')
  hold on
  axis equal
  axis off
  h = plot(xx(1,:),xx(2,:),'g.');
%  set(h,'MarkerSize',20)
  title(sprintf('Level %d',ilevel))
end

flag_warning = 0;

for ibox = 2:size(NODES,2)
  ilevel = NODES{2,ibox};
  if (ilevel <= 4)
    subplot(2,2,ilevel)
    x1min = NODES{1,ibox}(2) - 0.5*NODES{1,ibox}(1);
    x1max = NODES{1,ibox}(2) + 0.5*NODES{1,ibox}(1);
    x2min = NODES{1,ibox}(3) - 0.5*NODES{1,ibox}(1);
    x2max = NODES{1,ibox}(3) + 0.5*NODES{1,ibox}(1);
    plot([x1min,x1max,x1max,x1min,x1min],...
         [x2min,x2min,x2max,x2max,x2min],'r')
    hold on
    text(0.5*(x1min + x1max),...
         0.5*(x2min + x2max),...
         sprintf('%d',ibox))
  else
    flag_warning = 1;
  end
end

for ilevel = 1:min(nlevels,4)
  subplot(2,2,ilevel)
  hold off
end

ans = [];

if (flag_warning == 1)
  fprintf(1,'WARNING in FMM01_draw_boxes: More than 4 levels!!\n')
end

return

==> Pics/main_simplefmm_figures.m <==
function main_simplefmm_figures

clear
rand( 'seed',0)
randn('seed',0)

%%%%%%%%%%%%%%% Set the geometry.
flag_geo = 1;  % Set this parameter to 1, 2, or 3 to choose a geometry.
if (flag_geo == 1)
  nmax = 50;
  ntot = 1050;
  box_geom_root = [1,0.5,0.5];
  xx = [box_geom_root(2) + box_geom_root(1)*(rand(1,ntot)-0.5);...
        box_geom_root(3) + box_geom_root(1)*(rand(1,ntot)-0.5)];
elseif (flag_geo == 2)
  nmax = 50;
  ntot = 900;
  tt = 2*pi*rand(1,ntot);
  rr = 1 + 0.025*randn(1,ntot);
  xx = [rr.*cos(tt);...
        rr.*sin(tt)];
  x1min = min(xx(1,:));
  x1max = max(xx(1,:));
  x2min = min(xx(2,:));
  x2max = max(xx(2,:));
  len   = (1 + 1e-10)*max(x1max - x1min,x2max - x2min);
  box_geom_root = [len,0.5*(x1min+x1max),0.5*(x2min+x2max)];
elseif (flag_geo == 3)
  nside     = 40;
  nmax      = 25;
  ntot      = nside*nside;
  h         = 1/nside;
  [xx1,xx2] = meshgrid(linspace(0.5*h, 1 - 0.5*h, nside));
  xx        = [reshape(xx1,1,ntot);...
               reshape(xx2,1,ntot)];
  box_geom_root = [1,0.5,0.5];
end

%LOCAL_fig_singlelevel(xx,box_geom_root)

%%%%%%%%%%%%%%%% Set various parameters
p_fmm  = 20;  % The order of the multipole expansions.
fprintf(1,'======= FMM test code ==============\n')
fprintf(1,'ntot      = %d\n',ntot)
fprintf(1,'p_fmm     = %d\n',p_fmm)
fprintf(1,'nbox_max  = %d\n',nmax)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% Apply the FMM
%%% 
%%% You can call the function to let it specify "box_geom_root" 
%%% by itself, or you can force it to use a given box.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
qq = randn(ntot,3);
uu = LOCAL_SIMPLEFMM(xx,qq,nmax,p_fmm,box_geom_root);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% Verify the solution
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
A        = LOCAL_A_diag(xx);
uu_exact = A * qq;
fprintf(1,'||uu - uu_exact|| / ||uu_exact|| = %18.10e\n',...
        norm(uu - uu_exact)/norm(uu_exact))

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% This is a very basic 2D FMM for the log-kernel.
%
% NOTE: It is VERY slow and should be used only for learning purposes.
%
% It evaluates a matrix-vector product 
%
%   uu_orig = A * qq_orig 
%
% where A is a matrix of size ntot x ntot whose ij entry is
%
%   A(i,j) = log(norm(xx_orig(:,i) - xx_orig(:,j))))
%
% The object xx_orig specifies the particle locations, its size is 2 x ntot.
%
% (The moniker "_orig" is used since the vectors will be reordered inside
%  the function to conform with the ordering of the tree.
%
% INPUTS:  xx_orig        - particle locations, a matrix of size 2 x ntot
%          qq_orig        - charges, a vector of size ntot x nrhs
%          nmax           - maximum number of particles in a leaf
%          p_fmm          - order of multipole expansions
%          box_geom_root  - the geometry of the box holding the particles xx
%                           (this input is optional)
%
% OUTPUT:  uu_orig        - the potentials
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function uu_orig = LOCAL_SIMPLEFMM(xx_orig,qq_orig,nmax,p_fmm,box_geom_root)

%%% If not "box_geom_root" object is specified, then create it:
if (nargin == 4)
  x1min = min(xx_orig(1,:));
  x1max = max(xx_orig(1,:));
  x2min = min(xx_orig(2,:));
  x2max = max(xx_orig(2,:));
  len   = (1 + 1e-10)*max(x1max-x1min,x2max-x2min);
  box_geom_root = [len,...
                   0.5 * (x1min + x1max),...
                   0.5 * (x2min + x2max)];
end

%%% Extract some parameters
ntot = size(xx_orig,2);
nrhs = size(qq_orig,2);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% STEP 1: Set up a tree structure.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
[NODES,indvec] = LOCAL_get_tree(xx_orig,box_geom_root,nmax);
nboxes         = size(NODES,2);
xx             = xx_orig(:,indvec);
figure(1)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Step 2: Construct the various lists needed.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
NODES = LOCAL_get_lists(NODES,xx);

LOCAL_draw_boxes(NODES,xx,box_geom_root);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Initialize fields.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
qq = qq_orig(indvec,:); % we permute the indices so that the potentials associated with a box are contiguous. 
uu = zeros(ntot,nrhs); 
OUTFIELD = cell(1,nboxes);
INFIELD  = cell(1,nboxes);
for ibox = 1:nboxes
  OUTFIELD{ibox} = zeros(p_fmm+1,nrhs);
  INFIELD{ ibox} = zeros(p_fmm+1,nrhs);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Apply all T_ofs
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ibox = 1:nboxes
  if (length(NODES{04,ibox}) == 0) % ibox has no children
    ind      = NODES{06,ibox} - 1 + (1:NODES{07,ibox});
    box_geom = NODES{1,ibox};
    xx_src   = xx(:,ind);
    T_ofs    = LOCAL_T_ofs(box_geom,p_fmm,xx_src);
    OUTFIELD{ibox} = T_ofs*qq(ind,:);
  end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Apply all T_ofo
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ibox = nboxes:(-1):2
  if ((NODES{3,ibox} > 1) && (length(NODES{12,ibox}) > 0))
    box_geom_dad = NODES{01,ibox}; 
    for ison = NODES{04,ibox}
      box_geom_son   = NODES{01,ison};
      T_ofo          = LOCAL_T_ofo(box_geom_dad,box_geom_son,p_fmm);
      OUTFIELD{ibox} = OUTFIELD{ibox} + T_ofo*OUTFIELD{ison};
    end
  end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Apply all T_ifo
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ibox = 1:nboxes
  if ((NODES{3,ibox} > 1) && (length(NODES{12,ibox}) > 0))
    box_geom_trg = NODES{1,ibox};
    for j = 1:length(NODES{12,ibox})
      jbox          = NODES{12,ibox}(j);
      box_geom_src  = NODES{1,jbox};
      T_ifo         = LOCAL_T_ifo(box_geom_trg,box_geom_src,p_fmm);
      INFIELD{ibox} = INFIELD{ibox} + T_ifo*OUTFIELD{jbox};
    end
  end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Apply all T_tfo    ("list 3")
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ibox = 1:nboxes
  if (length(NODES{14,ibox}) > 0)
    J_trg  = NODES{06,ibox} - 1 + (1:NODES{07,ibox});
    for j = 1:length(NODES{14,ibox})
      jbox         = NODES{14,ibox}(j);
      xx_trg       = xx(:,J_trg);
      box_geom_src = NODES{1,jbox};
      T_tfo        = LOCAL_T_tfo(xx_trg,box_geom_src,p_fmm);
      uu(J_trg,:)  = uu(J_trg,:) + T_tfo*OUTFIELD{jbox}; 
    end
  end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Apply all T_ifs    ("list 4")
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ibox = 1:nboxes
  if (length(NODES{16,ibox}) > 0)
    for j = 1:length(NODES{16,ibox})
      jbox          = NODES{16,ibox}(j);
      J_src         = NODES{06,jbox} - 1 + (1:NODES{07,jbox});
      box_geom_trg  = NODES{1,ibox};
      xx_src        = xx(:,J_src);
      T_ifs         = LOCAL_T_ifs(box_geom_trg,p_fmm,xx_src);
      INFIELD{ibox} = INFIELD{ibox} + T_ifs*qq(J_src,:);
    end
  end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Apply all T_ifi
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ibox = 2:nboxes
  if ((NODES{3,ibox} > 1) && (length(NODES{04,ibox}) > 0))
    box_geom_dad = NODES{01,ibox};
    for ison = NODES{04,ibox}
      box_geom_son  = NODES{01,ison};
      T_ifi         = LOCAL_T_ifi(box_geom_son,box_geom_dad,p_fmm);
      INFIELD{ison} = INFIELD{ison} + T_ifi*INFIELD{ibox};
    end
  end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Apply all T_tfi
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ibox = 2:nboxes
  if (length(NODES{04,ibox}) == 0) % ibox is a leaf
    ind       = NODES{06,ibox} - 1 + (1:NODES{07,ibox});
    xx_trg    = xx(:,ind);
    box_geom  = NODES{01,ibox};
    T_tfi     = LOCAL_T_tfi(xx_trg,box_geom,p_fmm);
    uu(ind,:) = uu(ind,:) + T_tfi*INFIELD{ibox};
  end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Evaluate interactions with direct neighbors
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ibox = 1:nboxes
  if (length(NODES{10,ibox}) > 0)
    J_trg = NODES{06,ibox} - 1 + (1:NODES{07,ibox});
    for j = 1:length(NODES{10,ibox})
      jbox        = NODES{10,ibox}(j);
      J_src       = NODES{06,jbox} - 1 + (1:NODES{07,jbox});
      B           = LOCAL_A_offd(xx(:,J_trg),xx(:,J_src));
      uu(J_trg,:) = uu(J_trg,:) + B*qq(J_src,:);
    end
  end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Evaluate leaf self-interactions 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for ibox = 1:nboxes
  if (length(NODES{04,ibox}) == 0)
    ind       = NODES{06,ibox} - 1 + (1:NODES{07,ibox});
    B         = LOCAL_A_diag(xx(:,ind));
    uu(ind,:) = uu(ind,:) + B*qq(ind,:);
  end
end

% Undo the permutation of the indices.
uu_orig = zeros(size(uu));
uu_orig(indvec,:) = real(uu);

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function NODES = LOCAL_get_lists(NODES,xx)

nboxes = size(NODES,2);

% Construct a list "leaf_list" of all childless boxes.
leaf_list  = zeros(1,nboxes);
ileaf      = 0;
for ibox = 1:nboxes;
  if (length(NODES{04,ibox}) == 0)
    ileaf = ileaf+1;
    leaf_list(ileaf) = ibox;
  end
end
nleaf = ileaf;
leaf_list = leaf_list(1:nleaf);

% Initialize all lists.
for ibox = 1:nboxes
  for ilist = 10:2:18
    NODES{ilist,ibox} = [];
  end
end

% Create lists 2 and 5
for ibox = 2:nboxes
  lside          = NODES{1,ibox}(1);
  x1c            = NODES{1,ibox}(2);
  x2c            = NODES{1,ibox}(3);
  ifath          = NODES{3,ibox};
  fath_coll_list = [NODES{18,ifath},ifath];
  for ifathcoll = fath_coll_list
    for jbox = NODES{04,ifathcoll}
      if ~(ibox == jbox)
        y1c  = NODES{1,jbox}(2);
        y2c  = NODES{1,jbox}(3);
        dist = sqrt((y1c-x1c)*(y1c-x1c) + (y2c-x2c)*(y2c-x2c));
        if (dist < (1.9*lside))
          % jbox is a colleague of ibox
          NODES{18,ibox} = [NODES{18,ibox},jbox];
        else
          NODES{12,ibox} = [NODES{12,ibox},jbox];
        end
      end
    end
  end
end

% Create lists 1 and 3
for ibox = 2:nboxes
  ibox_geom = NODES{1,ibox};
  list1   = [];
  list3   = [];
  if (length(NODES{04,ibox}) == 0)
    for jbox = NODES{18,ibox}
      [list1_fromjbox,list3_fromjbox] = LOCAL_get_list1_and_list3(NODES,ibox_geom,jbox,xx);
      list1 = [list1,list1_fromjbox];
      list3 = [list3,list3_fromjbox];
    end
  end
  NODES{10,ibox} = list1;
  NODES{14,ibox} = list3;
end

% At this point, NODES{10,ibox} lists only touching boxes at the same
% or finer levels as ibox. We next add the missing boxes.
for ibox = 2:nboxes
  for jbox = NODES{10,ibox}
    lside_ibox = NODES{1,ibox}(1);
    lside_jbox = NODES{1,jbox}(1);
    if ((lside_ibox / lside_jbox) > 1.0001)
      NODES{10,jbox} = [NODES{10,jbox},ibox];
    end
  end
end

% Create list 4.
% It is the dual of list 3.
for ibox = 2:nboxes
  for jbox = NODES{14,ibox}
    NODES{16,jbox} = [NODES{16,jbox},ibox];
  end
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Auxiliary functions
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [list1,list3] = LOCAL_get_list1_and_list3(NODES,ibox_geom,jbox,xx)

lside_i = ibox_geom(1);
lside_j = NODES{1,jbox}(1);

lsep    = max(abs(NODES{1,jbox}(2)-ibox_geom(2)),abs(NODES{1,jbox}(3)-ibox_geom(3)));
          
is_touching  = (lsep < 0.50001*(lside_i + lside_j));
has_children = (length(NODES{04,jbox})>0);

if ~is_touching
  list1 = [];
  list3 = [jbox];
else
  if ~has_children
    list1 = [jbox];
    list3 = [];
  else
    list1 = [];
    list3 = [];
    for kbox = NODES{04,jbox};
      [list1_fromk,list3_fromk] = LOCAL_get_list1_and_list3(NODES,ibox_geom,kbox,xx);
      list1 = [list1,list1_fromk];
      list3 = [list3,list3_fromk];
    end
  end
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [NODES,indvec] = LOCAL_get_tree(xx,box_geom,nmax)

ntot = size(xx,2);
len  = box_geom(1);
x1c  = box_geom(2);
x2c  = box_geom(3);

% BOXES is a temporary work array for setting up the tree-structure
BOXES       = zeros(18,100);
lenBOXES    = 100;
BOXES( 1,1) = NaN;
BOXES( 2,1) = 0;
BOXES( 3,1) = NaN;
BOXES( 6,1) = 1;
BOXES( 7,1) = ntot;
BOXES(10,1) = NaN;
BOXES(11,1) = x1c - 0.5*len;
BOXES(12,1) = x1c + 0.5*len;
BOXES(13,1) = x2c - 0.5*len;
BOXES(14,1) = x2c + 0.5*len;
BOXES(15,1) = -1;
BOXES(16,1) = -1;
BOXES(17,1) = -1;
BOXES(18,1) = -1;

indvec = 1:ntot;

% Create the tree structure by quartering any
% box that holds more than nmax nodes.
%
% We create the boxes one level at a time.
% The following loop is over LEVELS.
ibox_last  = 0;
ibox_new   = 1;
ilevel     = 0;
while (ibox_new > ibox_last)

  ibox_first = ibox_last+1;
  ibox_last  = ibox_new;
  ilevel     = ilevel+1;
  
  % Loop over all boxes on the level that was last created.
  % All newly created boxes are temporarily stored in the array TMPBOXES.
  for ibox = ibox_first:ibox_last
    
    % If ibox holds more than nmax nodes, it will be partitioned.
    if (BOXES(07,ibox) > nmax) 

      qfirst = BOXES(06,ibox);
      x1min  = BOXES(11,ibox);
      x1max  = BOXES(12,ibox);
      x2min  = BOXES(13,ibox);
      x2max  = BOXES(14,ibox);
      x1half = (x1min + x1max)/2;
      x2half = (x2min + x2max)/2;
      J      = qfirst - 1 + (1:BOXES(07,ibox));
      indloc = indvec(J);
      J_sw   = find( (xx(1,indloc) <= x1half) .* (xx(2,indloc) <= x2half) );
      J_nw   = find( (xx(1,indloc) <= x1half) .* (xx(2,indloc) >  x2half) );
      J_se   = find( (xx(1,indloc) >  x1half) .* (xx(2,indloc) <= x2half) );
      J_ne   = find( (xx(1,indloc) >  x1half) .* (xx(2,indloc) >  x2half) );
           
      indvec(J) = [indloc(J_sw),indloc(J_nw),indloc(J_se),indloc(J_ne)];
      
      npart_added = 0;
      % If there is not enough space to save the 4 children in
      % the array BOXES, then double the size of BOXES.
      if ((ibox_new + 4) > lenBOXES)
        BOXES  = [BOXES,zeros(size(BOXES,1),4+size(BOXES,2))];
        lenBOXES = size(BOXES,2);
      end
      if ~isempty(J_sw)
        ibox_new = ibox_new + 1;
        n_sw = length(J_sw);
        BOXES(:,ibox_new) = [NaN,ilevel,ibox,NaN,NaN,qfirst+npart_added,...
                             n_sw,NaN,NaN,NaN,x1min,x1half,x2min,x2half,...
                             -1,-1,-1,-1]';
        BOXES(15,ibox) = ibox_new;
        npart_added = npart_added + n_sw;
      end
      if ~isempty(J_nw)
        ibox_new = ibox_new + 1;
        n_nw = length(J_nw);
        BOXES(:,ibox_new) = [NaN,ilevel,ibox,NaN,NaN,qfirst+npart_added,...
                             n_nw,NaN,NaN,NaN,x1min,x1half,x2half,x2max,...
                             -1,-1,-1,-1]';
        BOXES(16,ibox) = ibox_new;
        npart_added = npart_added + n_nw;
      end
      if ~isempty(J_se)
        ibox_new = ibox_new + 1;
        n_se = length(J_se);
        BOXES(:,ibox_new) = [NaN,ilevel,ibox,NaN,NaN,qfirst+npart_added,...
                             n_se,NaN,NaN,NaN,x1half,x1max,x2min,x2half,...
                             -1,-1,-1,-1]';

        BOXES(17,ibox) = ibox_new;
        npart_added = npart_added + n_se;
      end
      if ~isempty(J_ne)
        ibox_new = ibox_new + 1;
        n_ne = length(J_ne);
        BOXES(:,ibox_new) = [NaN,ilevel,ibox,NaN,NaN,qfirst+npart_added,...
                             n_ne,NaN,NaN,NaN,x1half,x1max,x2half,x2max,...
                             -1,-1,-1,-1]';
        BOXES(18,ibox) = ibox_new;
        npart_added = npart_added + n_ne;
      end
    
    end
    
  end
  
end

% Let nboxes denote the number of boxes created,
% create the object NODES which will hold all
% relevant information, and transfer the 
% information in BOXES to NODES.
nboxes  = ibox_new;
NODES = cell(45,nboxes);
for ibox = 1:nboxes
  NODES{01,ibox} = [     BOXES(12,ibox)-BOXES(11,ibox),...
                    0.5*(BOXES(11,ibox)+BOXES(12,ibox)),...
                    0.5*(BOXES(13,ibox)+BOXES(14,ibox))];
  NODES{02,ibox} = BOXES(02,ibox);
  NODES{03,ibox} = BOXES(03,ibox);
  NODES{04,ibox} = [];
  for j = 15:18
    if (BOXES(j,ibox) > 0)
      NODES{04,ibox} = [NODES{04,ibox},BOXES(j,ibox)];
    end
  end
  NODES{06,ibox} = BOXES(06,ibox);
  NODES{07,ibox} = BOXES(07,ibox);
end


return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function T = LOCAL_T_ofs(box_geom_src,p_fmm,xxsrc)

nsrc = size(xxsrc,2);
dd   = ones(p_fmm,1)*((xxsrc(1,:)-box_geom_src(2)) + 1i*(xxsrc(2,:) - box_geom_src(3)));
PP   = ((1:p_fmm)')*ones(1,nsrc);
T    = [ ones(1,nsrc); -(1./PP).*(dd.^PP)];
  
return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function T = LOCAL_T_tfi(xxtrg,box_geom,p_fmm)

ntrg = size(xxtrg,2);
dd = ((xxtrg(1,:)-box_geom(2)) + 1i*(xxtrg(2,:) - box_geom(3))).' * ones(1,p_fmm);
PP = ones(ntrg,1)*(1:p_fmm);
T  = [ones(ntrg,1),dd.^PP];

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function T = LOCAL_T_tfo(xxtrg,box_geom,p_fmm)

ntrg = size(xxtrg,2);
PP   = ones(ntrg,1)*(1:p_fmm);
dd   = ((xxtrg(1,:)-box_geom(2)) + 1i*(xxtrg(2,:)-box_geom(3))).';
T    = [log(dd), 1./((dd*ones(1,p_fmm)).^PP)];
  
return
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function T = LOCAL_T_ifs(box_geom_trg,p_fmm,xxsrc)

nsrc = size(xxsrc,2);
dd   = (xxsrc(1,:) - box_geom_trg(2)) + 1i*(xxsrc(2,:)-box_geom_trg(3));
PP   = ((1:p_fmm)')*ones(1,nsrc);
T    = [log(-dd); -1./(PP.*((ones(p_fmm,1)*dd).^PP))];

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function T = LOCAL_T_ofo(box_geom_dad,box_geom_son,p_fmm)

cdad1  = box_geom_dad(2);
cdad2  = box_geom_dad(3);

cson1  = box_geom_son(2);
cson2  = box_geom_son(3);

dd     = (cson1-cdad1) + 1i*(cson2-cdad2);

[jj,ii] = meshgrid(0:(p_fmm-1));
X       = tril(dd.^max(ii-jj,0));
Y       = LOCAL_binomial(ii,min(ii,jj));
i_vec   = (1:p_fmm)';
t_vec   = -(1./i_vec).*(dd.^i_vec);
T       = [1,     zeros(1,p_fmm);...
           t_vec, X.*Y];

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function T = LOCAL_T_ifi(box_geom_son,box_geom_dad,p_fmm)

cdad1  = box_geom_dad(2);
cdad2  = box_geom_dad(3);

cson1  = box_geom_son(2);
cson2  = box_geom_son(3);

dd      = (cson1-cdad1) + 1i*(cson2-cdad2);
[jj,ii] = meshgrid(0:p_fmm);
X       = triu(dd.^max(jj-ii,0));
Y       = LOCAL_binomial(jj,min(ii,jj));
T       = X.*Y;

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function T = LOCAL_T_ifo(box_geom_trg,box_geom_src,p_fmm)

ct1  = box_geom_trg(2);
ct2  = box_geom_trg(3);

cs1  = box_geom_src(2);
cs2  = box_geom_src(3);

T    = ones(p_fmm+1,p_fmm+1);
dd   = (cs1-ct1) + 1i*(cs2-ct2);

% Construct the 1-1-element.
T(1,1) = log(-dd);

% Construct the top row;
jj = 1:p_fmm;
T(1,2:(p_fmm+1)) = ((-1).^jj)./((dd*ones(1,p_fmm)).^jj);

% Construct the left-most diagonal. 
ii = (1:p_fmm)';
T(2:(p_fmm+1),1) = -1./(ii.*((dd*ones(p_fmm,1)).^ii));

% Construct the "bulk" of the matrix
[JJ,II] = meshgrid(1:p_fmm);
T(2:(p_fmm+1),2:(p_fmm+1)) = ((-1).^JJ) .* LOCAL_binomial(II+JJ-1,JJ-1) .* (1./((dd*ones(p_fmm,p_fmm)).^(II+JJ)));

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function c = LOCAL_binomial(n, k)

nk = [n(:); k(:)];
c = exp(gammaln(n+1) - gammaln(k+1) - gammaln(n-k+1));  % binomial coefficient
i = n == floor(n + .5) & k == floor(k + .5);
c(i) = floor(c(i) + .5);                                % number of combinations

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function A = LOCAL_A_offd(xxtrg,xxsrc)

ntrg   = size(xxtrg,2);
nsrc   = size(xxsrc,2);
zztrg  = xxtrg(1,:) + 1i*xxtrg(2,:);
zzsrc  = xxsrc(1,:) + 1i*xxsrc(2,:);
dd     = zztrg.' * ones(1,nsrc) - ones(ntrg,1)*zzsrc;

ddsq = dd.*conj(dd);
A    = 0.5*log(ddsq);
  
return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function A = LOCAL_A_diag(xx)

nloc = size(xx,2);
xxs  = ones(nloc,1)*(xx(1,:) + 1i * xx(2,:));
xxt  = (xx(1,:) + 1i * xx(2,:)).' * ones(1,nloc);
dd   = xxt - xxs + eye(nloc);

ddsq = dd.*conj(dd);
A    = 0.5*log(ddsq);
for j = 1:nloc
  A(j,j) = 0;
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function ans = LOCAL_draw_boxes(NODES,xx,box_geom)

len = box_geom(1);

box = [box_geom(2) - 0.5*len,...
       box_geom(2) + 0.5*len,...
       box_geom(3) - 0.5*len,...
       box_geom(3) + 0.5*len];

margin = 0.02;
axplot = [box(1)-margin,box(2)+margin,box(3)-margin,box(4)+margin];

%%% Draw the pictures of the whole box.
figure(1)
subplot(1,1,1)
hold off
han = plot(xx(1,:),xx(2,:),'r.',...
           box([1,2,2,1,1]),box([3,3,4,4,3]),'k');
set(han(1),'Color',[0.7,0.7,0.7])
axis equal
axis(axplot)
axis off
%print -depsc fig_geometry_basic.eps

%%% Draw the pictures of the "twobox" situation.
figure(1)
subplot(1,1,1)
hold off
plot(box([1,2,2,1,1]),box([3,3,4,4,3]),'k');
hold on
ibox     = 12;
len      = NODES{1,ibox}(1);
xc1      = NODES{1,ibox}(2);
xc2      = NODES{1,ibox}(3);
ind      = NODES{6,ibox} - 1 + (1:NODES{7,ibox});
len_x    = 0.012;
han = plot(xc1 + 0.5*len*[-1,1,1,-1,-1],xc2 + 0.5*len*[-1,-1,1,1,-1],'k',...
           xx(1,ind),xx(2,ind),'r.',...
           xc1 + len_x*[-1,1],xc2 + len_x*[-1,1],'k',...
           xc1 + len_x*[-1,1],xc2 + len_x*[1,-1],'k');
set(han(2),'Color',[1,0.6,0.6])
set(han(3),'LineWidth',3)
set(han(4),'LineWidth',3)
ibox     = 17;
len      = NODES{1,ibox}(1);
xc1      = NODES{1,ibox}(2);
xc2      = NODES{1,ibox}(3);
ind      = NODES{6,ibox} - 1 + (1:NODES{7,ibox});
han = plot(xc1 + 0.5*len*[-1,1,1,-1,-1],xc2 + 0.5*len*[-1,-1,1,1,-1],'k',...
           xx(1,ind),xx(2,ind),'b.',...
           xc1 + len_x*[-1,1],xc2 + len_x*[-1,1],'k',...
           xc1 + len_x*[-1,1],xc2 + len_x*[1,-1],'k');
set(han(2),'Color',[0.6,0.6,1])
set(han(3),'LineWidth',3)
set(han(4),'LineWidth',3)
axis equal
axis(axplot)
axis off
%print -depsc fig_geometry_twobox.eps

%%% Draw the boxes on the different levels.
figure(1)
subplot(1,1,1)
hold off
xnudge = 0.02;
for ilevel = 1:3
  hold off
  han = plot(xx(1,:),xx(2,:),'k.',...
             box([1,2,2,1,1]),box([3,3,4,4,3]),'k');
  set(han(1),'MarkerEdgeColor',[0.7,0.7,0.7])
  hold on
  axis equal
  axis(axplot)
  axis off
  for ibox = 2:size(NODES,2)
    if (NODES{2,ibox} == ilevel)
      x1min = NODES{1,ibox}(2) - 0.5*NODES{1,ibox}(1);
      x1max = NODES{1,ibox}(2) + 0.5*NODES{1,ibox}(1);
      x2min = NODES{1,ibox}(3) - 0.5*NODES{1,ibox}(1);
      x2max = NODES{1,ibox}(3) + 0.5*NODES{1,ibox}(1);
      plot([x1min,x1max,x1max,x1min,x1min],...
           [x2min,x2min,x2max,x2max,x2min],'k')
      hold on
      text(0.5*(x1min + x1max)-xnudge,...
                 0.5*(x2min + x2max),...
                 sprintf('%d',ibox),'Color','r','FontSize',18)
    end
  end
  print('-depsc',sprintf('fig_level%d.eps',ilevel))
end

%%% Draw a picture of a neighbor list.
xnudge = 0.02;
figure(1)
subplot(1,1,1)
hold off
plot(box([1,2,2,1,1]),box([3,3,4,4,3]),'k');
hold on
ibox = 35;
x1min = NODES{1,ibox}(2) - 0.5*NODES{1,ibox}(1);
x1max = NODES{1,ibox}(2) + 0.5*NODES{1,ibox}(1);
x2min = NODES{1,ibox}(3) - 0.5*NODES{1,ibox}(1);
x2max = NODES{1,ibox}(3) + 0.5*NODES{1,ibox}(1);
plot([x1min,x1max,x1max,x1min,x1min],...
     [x2min,x2min,x2max,x2max,x2min],'k')
text(NODES{1,ibox}(2)-xnudge,NODES{1,ibox}(3),sprintf('%d',ibox),...
     'Color','r','FontSize',18)
for jbox = NODES{10,ibox}
  x1min = NODES{1,jbox}(2) - 0.5*NODES{1,jbox}(1);
  x1max = NODES{1,jbox}(2) + 0.5*NODES{1,jbox}(1);
  x2min = NODES{1,jbox}(3) - 0.5*NODES{1,jbox}(1);
  x2max = NODES{1,jbox}(3) + 0.5*NODES{1,jbox}(1);
  plot([x1min,x1max,x1max,x1min,x1min],...
       [x2min,x2min,x2max,x2max,x2min],'k')
  text(NODES{1,jbox}(2)-xnudge,NODES{1,jbox}(3),sprintf('%d',jbox),...
       'Color','b','FontSize',18)
end
axis equal
axis(axplot)
axis off
print -depsc fig_neighborlist.eps

%%% Draw a picture of an interaction list.
xnudge = 0.02;
figure(1)
subplot(1,1,1)
hold off
plot(box([1,2,2,1,1]),box([3,3,4,4,3]),'k');
hold on
ibox = 35;
x1min = NODES{1,ibox}(2) - 0.5*NODES{1,ibox}(1);
x1max = NODES{1,ibox}(2) + 0.5*NODES{1,ibox}(1);
x2min = NODES{1,ibox}(3) - 0.5*NODES{1,ibox}(1);
x2max = NODES{1,ibox}(3) + 0.5*NODES{1,ibox}(1);
plot([x1min,x1max,x1max,x1min,x1min],...
     [x2min,x2min,x2max,x2max,x2min],'k')
text(NODES{1,ibox}(2)-xnudge,NODES{1,ibox}(3),sprintf('%d',ibox),...
     'Color','r','FontSize',18)
for jbox = NODES{12,ibox}
  x1min = NODES{1,jbox}(2) - 0.5*NODES{1,jbox}(1);
  x1max = NODES{1,jbox}(2) + 0.5*NODES{1,jbox}(1);
  x2min = NODES{1,jbox}(3) - 0.5*NODES{1,jbox}(1);
  x2max = NODES{1,jbox}(3) + 0.5*NODES{1,jbox}(1);
  plot([x1min,x1max,x1max,x1min,x1min],...
       [x2min,x2min,x2max,x2max,x2min],'k')
  text(NODES{1,jbox}(2)-xnudge,NODES{1,jbox}(3),sprintf('%d',jbox),...
       'Color','b','FontSize',18)
end
axis equal
axis(axplot)
axis off
print -depsc fig_interactionlist1.eps

%%% Draw a picture of an interaction list.
xnudge = 0.02;
figure(1)
subplot(1,1,1)
hold off
plot(box([1,2,2,1,1]),box([3,3,4,4,3]),'k');
hold on
kbox = NODES{3,ibox}; % We pick the father of the box in the previous example.
x1min = NODES{1,kbox}(2) - 0.5*NODES{1,kbox}(1);
x1max = NODES{1,kbox}(2) + 0.5*NODES{1,kbox}(1);
x2min = NODES{1,kbox}(3) - 0.5*NODES{1,kbox}(1);
x2max = NODES{1,kbox}(3) + 0.5*NODES{1,kbox}(1);
plot([x1min,x1max,x1max,x1min,x1min],...
     [x2min,x2min,x2max,x2max,x2min],'k')
text(NODES{1,kbox}(2)-xnudge,NODES{1,kbox}(3),sprintf('%d',kbox),...
     'Color','r','FontSize',18)
for jbox = NODES{12,kbox}
  x1min = NODES{1,jbox}(2) - 0.5*NODES{1,jbox}(1);
  x1max = NODES{1,jbox}(2) + 0.5*NODES{1,jbox}(1);
  x2min = NODES{1,jbox}(3) - 0.5*NODES{1,jbox}(1);
  x2max = NODES{1,jbox}(3) + 0.5*NODES{1,jbox}(1);
  plot([x1min,x1max,x1max,x1min,x1min],...
       [x2min,x2min,x2max,x2max,x2min],'k')
  text(NODES{1,jbox}(2)-xnudge,NODES{1,jbox}(3),sprintf('%d',jbox),...
       'Color','b','FontSize',18)
end
axis equal
axis(axplot)
axis off
print -depsc fig_interactionlist2.eps

%%% Draw the Barnes-Hut tessellation.
figure(1)
subplot(1,1,1)
hold off
plot(box([1,2,2,1,1]),box([3,3,4,4,3]),'k');
hold on
ibox = 35;
x1min = NODES{1,ibox}(2) - 0.5*NODES{1,ibox}(1);
x1max = NODES{1,ibox}(2) + 0.5*NODES{1,ibox}(1);
x2min = NODES{1,ibox}(3) - 0.5*NODES{1,ibox}(1);
x2max = NODES{1,ibox}(3) + 0.5*NODES{1,ibox}(1);
ind   = NODES{6,ibox} - 1 + (1:NODES{7,ibox});
han = plot(xx(1,ind),xx(2,ind),'b.',...
           [x1min,x1max,x1max,x1min,x1min],...
           [x2min,x2min,x2max,x2max,x2min],'k');
set(han(1),'Color',[0.4,0.4,1])
for jbox = NODES{10,ibox}
  x1min = NODES{1,jbox}(2) - 0.5*NODES{1,jbox}(1);
  x1max = NODES{1,jbox}(2) + 0.5*NODES{1,jbox}(1);
  x2min = NODES{1,jbox}(3) - 0.5*NODES{1,jbox}(1);
  x2max = NODES{1,jbox}(3) + 0.5*NODES{1,jbox}(1);
  ind   = NODES{6,jbox} - 1 + (1:NODES{7,jbox});
  han = plot(xx(1,ind),xx(2,ind),'r.',...
            [x1min,x1max,x1max,x1min,x1min],...
            [x2min,x2min,x2max,x2max,x2min],'k');
  set(han(1),'Color',[1,0.4,0.4])
end
for jbox = NODES{12,ibox}
  x1min = NODES{1,jbox}(2) - 0.5*NODES{1,jbox}(1);
  x1max = NODES{1,jbox}(2) + 0.5*NODES{1,jbox}(1);
  x2min = NODES{1,jbox}(3) - 0.5*NODES{1,jbox}(1);
  x2max = NODES{1,jbox}(3) + 0.5*NODES{1,jbox}(1);
  han = plot(NODES{1,jbox}(2),NODES{1,jbox}(3),'rx',...
             NODES{1,jbox}(2),NODES{1,jbox}(3),'ro',...
             [x1min,x1max,x1max,x1min,x1min],...
             [x2min,x2min,x2max,x2max,x2min],'k');
  set(han(1),'Color',[1,0.4,0.4])
  set(han(2),'Color',[1,0.4,0.4])
end
for jbox = NODES{12,NODES{3,ibox}}
  x1min = NODES{1,jbox}(2) - 0.5*NODES{1,jbox}(1);
  x1max = NODES{1,jbox}(2) + 0.5*NODES{1,jbox}(1);
  x2min = NODES{1,jbox}(3) - 0.5*NODES{1,jbox}(1);
  x2max = NODES{1,jbox}(3) + 0.5*NODES{1,jbox}(1);
  han = plot(NODES{1,jbox}(2),NODES{1,jbox}(3),'rx',...
             NODES{1,jbox}(2),NODES{1,jbox}(3),'ro',...
             [x1min,x1max,x1max,x1min,x1min],...
             [x2min,x2min,x2max,x2max,x2min],'k');
  set(han(1),'Color',[1,0.4,0.4])
  set(han(2),'Color',[1,0.4,0.4])
end
axis equal
axis(axplot)
axis off
print -depsc fig_barneshut_tessellation.eps

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function LOCAL_fig_singlelevel(xx,box_geom_root)

m     = 6;
h     = box_geom_root(1)/m;
len   = box_geom_root(1);
x1min = box_geom_root(2) - 0.5*len;
x1max = box_geom_root(2) + 0.5*len;
x2min = box_geom_root(3) - 0.5*len;
x2max = box_geom_root(3) + 0.5*len;

margin = 0.02;
axplot = [x1min-margin,x1max+margin,x2min-margin,x2max+margin];

figure(1)
subplot(1,1,1)
hold off
han = plot(xx(1,:),xx(2,:),'k.',...
           [1;1]*linspace(x1min,x1max,m+1),[x2min;x2max]*ones(1,m+1),'k',...
           [x1min;x1max]*ones(1,m+1),[1;1]*linspace(x2min,x2max,m+1),'k');
set(han(1),'MarkerEdgeColor',[0.7,0.7,0.7])
axis equal
axis(axplot)
axis off
print -depsc fig_mxm_tessellation.eps

figure(1)
subplot(1,1,1)
hold off
xc1 = x1min + 1.5*h;
xc2 = x2min + 2.5*h;
Inear = find((abs(xx(1,:)-xc1) < 1.5*h) & ...
           (abs(xx(2,:)-xc2) < 1.5*h));
Ibox  = find((abs(xx(1,:)-xc1) < 0.5*h) & ...
           (abs(xx(2,:)-xc2) < 0.5*h));
[XXC1,XXC2] = meshgrid(linspace(x1min+0.5*h,x1max-0.5*h,m),...
                       linspace(x2min+0.5*h,x2max-0.5*h,m));
xxc1 = XXC1(:);
xxc2 = XXC2(:);
indfar = find((abs(xxc1 - xc1) > 1.5*h) | ...
              (abs(xxc2 - xc2) > 1.5*h));
plot([1;1]*linspace(x1min,x1max,m+1),[x2min;x2max]*ones(1,m+1),'k',...
           [x1min;x1max]*ones(1,m+1),[1;1]*linspace(x2min,x2max,m+1),'k');
hold on
han = plot(xx(1,Inear),xx(2,Inear),'r.',...
           xx(1,Ibox),xx(2,Ibox),'b.',...
           xxc1(indfar),xxc2(indfar),'rx',...
           xxc1(indfar),xxc2(indfar),'ro');
set(han(1),'Color',[1,0.4,0.4])
set(han(2),'Color',[0.4,0.4,1])
set(han(3),'Color',[1,0.4,0.4])
set(han(4),'Color',[1,0.4,0.4])
axis equal
axis(axplot)
axis off
print -depsc fig_mxm_partition.eps

return


==> Pics/matrix_tessellation.m <==
% June 28, 2007

clear
rand('seed',0)

% Set matrix dimensions.
n   = 200;
m   = 200;

% Set computational accuracy.
acc = 1e-5;

% Construct a matrix.
% We do a potential problem with the log-kernel for now.
% By decreasing "l_separation", you can increase the rank of interaction.
l_separation = 1;
xx1 = rand(2,m) + [1 + l_separation;0]*ones(1,m);
xx2 = rand(2,n);
distance = (ones(m,1)*xx2(1,:) - (xx1(1,:)')*ones(1,n)).^2 + ...
           (ones(m,1)*xx2(2,:) - (xx1(2,:)')*ones(1,n)).^2;
A = log(distance);

AC = HSS_compress(A,25,acc);

HSS_printranks_cust(AC)

axis off

print -deps fig_tessellation.eps

